CG-HAF: An Interpretable Global-Local Lesion-Burden Fusion Framework for Ordinal Acne Severity Grading in Agentic Skincare Support

Ordinal acne severity grading requires distinguishing visually similar neighboring grades while jointly weighing holistic facial appearance and localized lesion burden - evidence that most existing approaches collapse into a single opaque representation. We introduce CG-HAF, a global-local fusion framework that instead keeps this evidence explicit: averaged holistic severity probabilities from independently trained classifiers are combined with structured lesion-burden descriptors from an object detector (lesion count, detection confidence, lesion area) into a compact representation, from which a lightweight, interpretable classifier produces the final grade. On a widely used benchmark, this fusion yields a clear, statistically supported improvement over global-evidence-only baselines, with the largest gains on the most severe cases. Testing on an independent dataset with a different grading standard shows that strong within-dataset performance does not transfer automatically, and a follow-up diagnostic attributes much of this gap to mismatched grading criteria rather than detection failure alone. These findings support interpretable global-local fusion as an effective strategy for ordinal acne grading while highlighting criterion alignment as key to cross-dataset portability, with a further illustration of how the resulting severity signal can support transparent, non-diagnostic decision-making in skincare applications.

==> scripts/generate_final_figures.py <==
from pathlib import Path
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.patches import FancyBboxPatch, FancyArrowPatch

ROOT = Path(__file__).resolve().parents[1]
OUT = ROOT / 'figures'
OUT2 = ROOT / 'sections' / 'figures'
OUT.mkdir(exist_ok=True)
OUT2.mkdir(exist_ok=True)

plt.rcParams.update({
    'font.family': 'DejaVu Sans',
    'font.size': 10,
    'axes.titlesize': 12,
    'axes.labelsize': 10,
})

# -----------------------------------------------------------------------------
# Figure 1: precise retained architecture schematic
# -----------------------------------------------------------------------------
fig, ax = plt.subplots(figsize=(14, 7.6), dpi=220)
ax.set_xlim(0, 14)
ax.set_ylim(0, 8)
ax.axis('off')

# helpers

def box(x, y, w, h, text, fc='#f7f7f7', ec='#444444', lw=1.4, fs=9.5, weight='normal'):
    p = FancyBboxPatch((x, y), w, h, boxstyle='round,pad=0.03,rounding_size=0.08',
                       linewidth=lw, edgecolor=ec, facecolor=fc)
    ax.add_patch(p)
    ax.text(x+w/2, y+h/2, text, ha='center', va='center', fontsize=fs, fontweight=weight, wrap=True)
    return p

def arrow(x1, y1, x2, y2, style='-|>', lw=1.5, ls='-'):
    a = FancyArrowPatch((x1,y1),(x2,y2),arrowstyle=style,mutation_scale=13,
                        linewidth=lw, linestyle=ls, color='#333333')
    ax.add_patch(a)

# title
ax.text(7, 7.72, 'Retained CG-HAF evidence flow and secondary agentic integration context',
        ha='center', va='center', fontsize=15, fontweight='bold')

# input
box(0.25, 3.25, 1.45, 1.15, 'Facial image\nACNE04', fc='#ffffff', ec='#555555', weight='bold')

# global branch region
ax.add_patch(FancyBboxPatch((2.05,4.25),5.4,2.75,boxstyle='round,pad=0.04,rounding_size=0.1',
                            facecolor='#eef5ff', edgecolor='#4e79a7', linewidth=1.8))
ax.text(4.75,6.78,'Global image-level severity evidence',ha='center',va='center',fontsize=11.5,fontweight='bold',color='#2f5f8f')
box(2.35,5.35,1.35,0.95,'ConvNeXtV2-Large\nSeed 42\n224×224',fc='#ffffff',ec='#4e79a7',fs=9)
box(4.05,5.35,1.35,0.95,'ConvNeXtV2-Large\nSeed 123\n224×224',fc='#ffffff',ec='#4e79a7',fs=9)
box(5.75,5.35,1.35,0.95,'ConvNeXtV2-Large\nSeed 2026\n224×224',fc='#ffffff',ec='#4e79a7',fs=9)
box(3.45,4.48,2.65,0.62,'Image-wise probability averaging',fc='#dbe9f6',ec='#4e79a7',fs=9.5,weight='bold')
for xc in [3.025,4.725,6.425]: arrow(xc,5.35,4.78,5.10,lw=1.0)
box(6.3,4.48,0.9,0.62,'p̄ (4)',fc='#ffffff',ec='#4e79a7',fs=10,weight='bold')
arrow(6.1,4.79,6.3,4.79)

# local branch region
ax.add_patch(FancyBboxPatch((2.05,0.95),5.4,2.65,boxstyle='round,pad=0.04,rounding_size=0.1',
                            facecolor='#fff3e8', edgecolor='#f28e2b', linewidth=1.8))
ax.text(4.75,3.38,'Local detector-derived lesion-burden evidence',ha='center',va='center',fontsize=11.5,fontweight='bold',color='#b96714')
box(2.35,1.65,1.55,1.15,'YOLOv12s\nsingle-class acne detector\n960×960',fc='#ffffff',ec='#f28e2b',fs=8.8)
box(4.25,1.45,2.85,1.55,'Structured local evidence\n• count-derived grade (4)\n• lesion count / 65\n• mean confidence\n• summed confidence / 10\n• summed area / 10⁶',fc='#ffffff',ec='#f28e2b',fs=8.9)
arrow(3.9,2.22,4.25,2.22)

# input arrows
arrow(1.70,3.85,2.35,5.80)
arrow(1.70,3.70,2.35,2.22)

# final fusion
box(8.0,3.2,2.25,1.75,'F4 detector-to-grading bridge\n12-D vector\n\n4 global probabilities\n+ 4 count-grade indicators\n+ count + confidence + area',fc='#eef8ee',ec='#59a14f',fs=9.1,weight='bold')
arrow(7.20,4.79,8.0,4.23)
arrow(7.10,2.22,8.0,3.72)
box(10.75,3.55,1.65,1.05,'Balanced multinomial\nlogistic regression\n(validation-fitted)',fc='#f4effa',ec='#8f6bb8',fs=9.1,weight='bold')
arrow(10.25,4.05,10.75,4.05)
box(12.65,3.45,1.05,1.25,'Ordinal severity\nMild\nModerate\nSevere\nVery Severe',fc='#fff0f0',ec='#d9534f',fs=8.8,weight='bold')
arrow(12.40,4.05,12.65,4.05)

# secondary downstream context
box(10.15,0.65,3.45,1.45,'Secondary downstream context\nSkinAgent non-diagnostic support\nstructured severity evidence → safety/evidence guards → orchestrator\n(no CG-HAF weight adaptation; not evaluated here)',fc='#f7f7f7',ec='#777777',fs=8.7)
arrow(13.15,3.45,12.0,2.10,ls='--',lw=1.2)
ax.text(12.95,2.55,'structured evidence',fontsize=8.3,ha='center',color='#666666')

# footnote
ax.text(0.3,0.28,'Final retained system: three-seed probability-aggregated original-branch F4 CG-HAF. The count-conditioned dual-stack candidate is not part of this architecture.',
        ha='left', va='center', fontsize=8.8, color='#444444')
fig.tight_layout(pad=0.4)
for target in [OUT/'Figure_1.png', OUT2/'Figure_1.png']:
    fig.savefig(target, dpi=600, bbox_inches='tight')
for target in [OUT/'Figure_1.pdf', OUT2/'Figure_1.pdf']:
    fig.savefig(target, bbox_inches='tight')
plt.close(fig)

# -----------------------------------------------------------------------------
# Figure 3: dot plot instead of truncated-axis bar chart
# -----------------------------------------------------------------------------
labels=['Seed 42','Seed 123','Seed 2026','Seed mean','Probability-aggregated F4']
acc=np.array([0.8493,0.8630,0.8527,0.8550,0.8733])
f1=np.array([0.8221,0.8441,0.8445,0.8369,0.8576])
qwk=np.array([0.9018,0.9128,0.9064,0.9070,0.9173])
x=np.arange(len(labels))
fig, ax=plt.subplots(figsize=(9.4,5.2),dpi=220)
for vals, lab, marker in [(acc,'Accuracy','o'),(f1,'Macro-F1','s'),(qwk,'QWK','^')]:
    ax.plot(x,vals,marker=marker,linewidth=1.4,markersize=7,label=lab)
ax.set_xticks(x,labels,rotation=18,ha='right')
ax.set_ylim(0.80,0.93)
ax.set_ylabel('Metric value')
ax.set_title('Seed-level F4 performance and probability-level aggregation')
ax.grid(axis='y',linestyle='--',alpha=0.35)
ax.legend(frameon=False,ncol=3,loc='upper left')
ax.axvline(3.5,color='#888888',linewidth=1,linestyle=':')
fig.tight_layout()
for target in [OUT/'Figure_3.png',OUT2/'Figure_3.png']:
    fig.savefig(target,dpi=600,bbox_inches='tight')
for target in [OUT/'Figure_3.pdf',OUT2/'Figure_3.pdf']:
    fig.savefig(target,bbox_inches='tight')
plt.close(fig)

# -----------------------------------------------------------------------------
# Figure 4: full-precision delta-from-F0, no overlapping callout
# -----------------------------------------------------------------------------
variants=['F0','F1','F2','F3','F4']
# locked values at higher precision where available from the final evidence package / manuscript audit
accuracy=np.array([0.811644,0.852740,0.856164,0.859589,0.873288])
macro=np.array([0.765780,0.820165,0.828403,0.836689,0.857619])
qwk=np.array([0.870597,0.905306,0.906774,0.908261,0.917317])
severe=np.array([0.638889,0.722222,0.750000,0.777778,0.833333])
series=[('Accuracy Δ',accuracy-accuracy[0],'o'),('Macro-F1 Δ',macro-macro[0],'s'),('QWK Δ',qwk-qwk[0],'^'),('Severe recall Δ',severe-severe[0],'D')]
x=np.arange(5)
fig, ax=plt.subplots(figsize=(9.8,5.8),dpi=220)
for lab,arr,marker in series:
    ax.plot(x,arr,marker=marker,linewidth=1.8,markersize=6.5,label=lab)
    ax.text(4.06,arr[-1],f'{arr[-1]:.4f}',va='center',ha='left',fontsize=9.2)
ax.set_xticks(x,variants)
ax.set_xlim(-0.08,4.55)
ax.set_ylim(-0.005,0.205)
ax.set_xlabel('Fusion configuration')
ax.set_ylabel('Improvement relative to F0')
ax.set_title('Progressive fusion-feature ablation')
ax.grid(linestyle='--',alpha=0.32)
ax.legend(frameon=False,loc='upper left')
fig.text(0.5,0.015,'Confirmatory comparison: F4 vs F0, Holm-adjusted exact McNemar p = 0.001109',ha='center',fontsize=9.5)
fig.tight_layout(rect=[0,0.045,1,1])
for target in [OUT/'Figure_4.png',OUT2/'Figure_4.png']:
    fig.savefig(target,dpi=600,bbox_inches='tight')
for target in [OUT/'Figure_4.pdf',OUT2/'Figure_4.pdf']:
    fig.savefig(target,bbox_inches='tight')
plt.close(fig)

print('Generated Figures 1, 3, and 4 in PNG and PDF formats.')

